symQV: Automated Symbolic Verification of Quantum Programs

We present symQV, a symbolic execution framework for writing and verifying quantum computations in the quantum circuit model. symQV can automatically verify that a quantum program complies with a first-order specification. We formally introduce a symbolic quantum program model. This allows to encode the verification problem in an SMT formula, which can then be checked with a delta-complete decision procedure. We also propose an abstraction technique to speed up the verification process. Experimental results show that the abstraction improves symQV's scalability by an order of magnitude to quantum programs with 24 qubits (a 2^24-dimensional state space).

==> code/gdo.py <==
from z3 import And, Implies, Not

from symqv.lib.expressions.qbit import Qbits
from symqv.lib.models.circuit import Program, \
    Method
from symqv.lib.operations.gates import *

qbits = Qbits([f'q{i}' for i in range(n)])

program = Program(qbits,
    [
        [H(qbit) for qbit in qbits],
        [X(qbit) for qbit in qbits],
        Z(qbits[0]).controlled_by(qbits[1:]),
        [X(qbit) for qbit in qbits],
        [H(qbit) for qbit in qbits],
    ])

initial_state = program.get_initial_state()
final_state = program.get_final_state()

conjunction = []
for i in range(n):
    conjunction.append(
        Implies(initial_state[i].r <= 0,
        final_state[i].r <= initial_state[i].r))

program.solver.add(Not(And(conjunction)))
program.prove()

==> code/qft.py <==
from typing import List

import numpy as np
from z3 import If

from quavl.lib.constants import cos, sin, pi
from quavl.lib.expressions.complex import \
    ComplexVal
from quavl.lib.expressions.qbit import Qbits, \
    QbitVal
from quavl.lib.models.circuit import Program, \
    Method
from quavl.lib.operations.gates import *
from quavl.lib.solver import SpecificationType


def create_qft_program(n: int):
    qbits = Qbits([f'q{i}' for i in range(n)])

    operations = []
    for i in range(n):
        operations.append(H(qbits[i]))
        for k in range(2, n - i + 1):
            operations.append(
                R(qbits[i], k).controlled_by(
                    qbits[i + k - 1]))

    for i in range(int(np.floor(n / 2))):
        operations.append(
            SWAP(qbits[i], qbits[n - (i + 1)]))

    return Program(qbits, operations)


def build_qft_spec(qbits: List[QbitVal]):
    n = len(qbits)

    output_bit_values = [
        If(q.beta.r == 1.0, 1.0, 0.0) for q in
        qbits]

    output_bit_fractions = []
    for i in range(n):
        output_bit_fraction = 0.0
        for j, k in enumerate(range(i, n)):
            output_bit_fraction += \
                output_bit_values[k] * (
                        1 / (2 ** (j + 1)))
        output_bit_fractions.append(
            output_bit_fraction)

    inv_root2 = 1 / np.sqrt(2) 

    output_specification = [QbitVal(
        alpha=ComplexVal(r=inv_root2),
        beta=ComplexVal(
            r=inv_root2 * cos(2 * pi * v),
            i=inv_root2 * sin(2 * pi * v)))
        for v in output_bit_fractions]

    return output_specification


def prove_qft(n: int):
    program = create_qft_program(n)

    initial_values = [{(1, 0), (0, 1)} for _ in
                      range(n)]

    program.initialize(initial_values)

    final_qbits = program.get_final_qbits()
    spec_qbits = Qbits(
        [f'spec_q{i}' for i in range(n)])

    output_specification = build_qft_spec(
        program.qbits)

    for i in range(n):
        program.solver.add(
            spec_qbits[i] ==
            output_specification[i])

    program.final_qbits += spec_qbits

    program.set_specification(
        [(final_qbits[i], spec_qbits[i]) for i
         in range(n)],
        SpecificationType.equality_pair_list)

    program.prove()

==> code/qpe.py <==
import numpy as np
from z3 import Real

from symqx.lib.expressions.qbit import Qbits
from symqx.lib.models.circuit import Program, \
    Method
from symqx.lib.operations.gates import *
from symqx.lib.utils.arithmetic import kron

def create_qpe_program(n: int, theta):
    qbits = Qbits(
        [f'q{i}' for i in range(n)] + ['u'])

    u_bit = n

    operations = []
    for i in range(n):
        operations.append(H(qbits[i]))

    for i in range(n):
        operations.append(P(qbits[u_bit], (
                2 * theta * np.pi) ** (
                                 2 ** (
                                 n - i - 1)))
                       .controlled_by(qbits[i]))

    for i in range(int(np.floor(n / 2))):
        operations.append(
            SWAP(qbits[i], qbits[n - (i + 1)]))

    for i in range(n):
        for k in range(2, n - i + 1):
            operations.append(
                R(qbits[i], k).controlled_by(
                    qbits[i + k - 1]))

        operations.append(H(qbits[i]))
    return Program(qbits, operations)


def prove_qpe(n: int):
    theta = Real('theta')

    program = create_qpe_program(n, theta)

    program.initialize(
        [(1, 0) for _ in range(n + 1)])

    final_qbits = program.get_final_qbits()
    final_state = kron(final_qbits)
    
    program.solver.add(0 <= theta)
    program.solver.add(theta <= np.pi)
    
    a = Real('a')
    program.solver.add(a == 2 ** n * theta)

    probability = 4 / np.pi ** 2

    for i in range(2 ** n):
        program.solver.add(
            Not(Implies(a == i,
                        final_state[i].r
                        >= probability)))

    program.prove()


==> code/tp.py <==
from symqv.expressions.qbit import Qbits
from symqv.models.circuit import Program
from symqv.operations import *

(psi, b0, b1) = Qbits(['psi', 'b0', 'b1'])
program = Program([psi, b0, b1],
                  [CNOT(psi, b0),
                   H(psi),
                   measure(psi),
                   measure(b0)
                   CNOT(b0, b1),
                   CZ(psi, b1)
                   ])

program.initialize([None, (1, 0), (1, 0)])

program.initial_gates([H(b0),
                       CNOT(b0, b1)])
(_, _, b1_output) = program.output_qbits()
program.set_specification((psi, b1_output))
program.set_barrier([psi, b0], [b1])
program.prove()
